Special Relativistic Simulations of Magnetically-dominated Jets in Collapsing Massive Stars

We perform a series of two-dimensional magnetohydrodynamic core-collapse simulations of rapidly rotating and strongly magnetized massive stars. To study the properties of magnetic explosions for a longer time stretch of postbounce evolution, we develop a new code under the framework of special relativity including a realistic equation of state with a multiflavor neutrino leakage scheme. Our results show the generation of the magnetically-dominated jets in the two ways. One is launched just after the core-bounce in a prompt way and another is launched at $ \sim 100 $ ms after the stall of the prompt shock. We find that the shock-revival occurs when the magnetic pressure becomes strong, due to the field wrapping, enough to overwhelm the ram pressure of the accreting matter. The critical toroidal magnetic fields for the magnetic shock-revival are found to be universal of $\sim 10^{15}\mathrm{G}$ behind the jets. We point out that the time difference before the shock-revival has a strong correlation with the explosions energies. Our results suggest that the magnetically dominated jets are accompanied by the formation of the magnetars. Since the jets are mildly relativistic, we speculate that they might be the origin of some observed X-ray flashes.

==> light-eps.sh <==
#!/bin/bash

#warning!
#this script should be performed only once

for fname in fig*.eps; do
fsize=`wc -c $fname | awk '{print $1}'`
newfname=new_${fname%.eps}.eps;
oldfname=old_${fname%.eps}.eps;

if [ $fsize -gt 1000000 ]; then
# 1MB

echo "converting "$fname;
convert -resize 80% $fname eps2:$newfname;
#convert $fname eps2:$newfname;

newfsize=`wc -c $newfname | awk '{print $1}'`;

if [ $fsize -gt $newfsize ]; then
echo "A file size: $fsize -> $newfsize";
mv $fname $oldfname;
mv $newfname $fname;
else
echo "A file size of the new file is bigger than the original";
mv $newfname $oldfname;
fi;

fi
done

